NP-completeness of slope-constrained drawing of complete graphs

We prove the NP-completeness of the following problem. Given a set $S$ of $n$ slopes and an integer $k\geq 1$, is it possible to draw a complete graph on $k$ vertices in the plane using only slopes from $S$? Equivalently, does there exist a set $K$ of $k$ points in general position such that the slope of every segment between two points of $K$ is in $S$? We then present a polynomial algorithm for this question when $n\leq 2k-c$, conditional on a conjecture of R.E. Jamison. For $n=k$, an algorithm in $\mathcal{O}(n^4)$ was proposed by Wade and Chu. For this case, our algorithm is linear and does not rely on Jamison's conjecture.

==> anc/lemma_3_15.py <==
from time import sleep
import itertools as it
from sympy import * # Symbolic computations

def parse_expression(expression):
  '''
  Input: a linear combination of the X_i's, e.g. 2*X_1-X_3+X_4.
  Output: two lists of terms with coefficients, one with the positive coefficients
      and one with negative coefficients.e.g. [(2, X_1), (1, X_4)], [(-1, X_3)].
  '''
  list_terms = Add.make_args(expression)
  coeff_terms = [Mul.make_args(term) for term in list_terms]
  for i, term in enumerate(coeff_terms):
    if len(term) == 1: # No coefficient -> the coefficient is 1
      coeff_terms[i] = (1, term[0])
  positive_terms = [t for t in coeff_terms if t[0] > 0]
  negative_terms = [t for t in coeff_terms if t[0] < 0]
  return positive_terms, negative_terms

def substitute_all(old_var, new_var, equations, remove_trivial = False):
  '''
  Substitutes the occurrences of old_var by new_var in all equations.
  If 'remove_trivial' is True, all expressions which are zero after substitution are discarded.
  '''
  new_equations = [eq.subs(old_var, new_var) for eq in equations]
  return [new_eq for new_eq in new_equations if new_eq != 0 or not remove_trivial]

def solve_recurs(equations, inequations, substitutions = []):
  '''
  Input: - 'equations' and 'inequations', two lists of expressions (each expression
       is a linear combinations of the X_i's)
       - 'substitutions', a list of pairs of variables (X_i, X_j), indicating that X_i has
         previously been substituted with X_j
  Output: A list of substitutions

  Finds all partitions on the set of variables {X_0, ..., X_11} with the property that:
  - for every expression in 'equations', the reduced expression is zero
  - for every expression in 'inequations', the reduced expression is nonzero.

  By reduced expression, we mean the following. If X_i_1, ..., X_i_k is a set of representatives
  for the partition, and if 'e' is an expression, the reduced version of 'e' is the expression
  obtained by
  1) substituting in 'e' every variable (an element of {X_0, ..., X_11}) by the
     variable X_i_k that is in the same class of the partition;
  2) simplifying the expression as much as possible.

  The partition is represented as a sequence of substitutions. The partition corresponding
  to a list of substitutions is the partition with the fewest number of classes with the
  following property: for every substitution (X_i, X_j), X_i and X_j are in the same class.
  '''
  ans_substitutions = []
  if len(equations) == 0:
    return [substitutions]
  positive_terms, negative_terms = parse_expression(equations[0])
  old_var = positive_terms[0][1] # old_var is in the first equation with a positive coefficient
  for coef, new_var in negative_terms: # old_var must cancel out with some other variable new_var
                                 # that appears in the first equation with a negative coefficient
    new_inequations = substitute_all(old_var, new_var, inequations)
    for nonzero in new_inequations:
      if nonzero == 0: # The substitution old_var <- new_var leads to a contradiction
        break
    else: # Perform the substitution and make a recursive call
      new_equations = substitute_all(old_var, new_var, equations, remove_trivial = True)
      sub = solve_recurs(new_equations, new_inequations, substitutions+[(old_var, new_var)])
      if sub is not None:
        ans_substitutions.extend(sub)
  return ans_substitutions

def pretty_print_sub(substitutions):
  '''Prints the given list of substitutions as a sequence of equalities.'''
  partition = []
  sub_to_str = lambda t: (str(t[0]).ljust(4), str(t[1]).ljust(4))
  str_substitutions = map(sub_to_str, substitutions)
  for old, new in str_substitutions:
    for partition_class in partition: # We search for the class of old and new in the partition
      if old in partition_class or new in partition_class:
        partition_class.update({old, new})
        break
    else: # Create a new class in the partition with old and new
      partition.append({old, new})
  for partition_class in partition:
    print(" = ".join(partition_class))

if __name__ == "__main__":
  # Define the variables X_i, the Z_i's and the factors appearing in the proof
  X = [None] + list(symbols('X_1:13')) # We do not use X[0] to match the notations of the proof
  Z = [None] + [X[2*i-1] + X[2*i] for i in range(1, 7)]
  factors_LHS = [Z[3]-Z[5], Z[6]-Z[2], Z[4]-Z[1]]
  factors_RHS = [Z[2]-Z[4], Z[5]-Z[1], Z[6]-Z[3]]

  nonzero_expressions = [] # List of conditions of the form 'expr != 0' satisfied by the X_i's
  for i in range(1, 7):
    nonzero_expressions.append(X[2*i-1] - X[2*i])
    nonzero_expressions.extend([Z[i] - Z[j] for j in range(1, i) if i + j != 7])

  cnt_print = 0
  max_num_sol_to_print = 10
  all_solutions = []
  for signs in it.product([+1, -1], repeat = 3): # Choose 3 signs
    if prod(signs) == 1:
      for permuted_factors_RHS in it.permutations(factors_RHS):
        # Each factor on the LHS must equal a factor on the RHS, up to a sign
        equations = [factors_LHS[i] - signs[i]*permuted_factors_RHS[i] for i in range(3)]

        # Printing parameters
        cnt_print += 1
        print("Case", cnt_print, "out of 24.")
        print("-> The signs are", ", ".join([str(sign).rjust(2, "+") for sign in signs]))
        print("-> Permutation", (cnt_print-1)%6+1, "out of 6.")
        print("The system of equations is:")
        for eq in equations:
          print(str(eq)+" = 0")
        print("Computing the solutions...")

        answer = solve_recurs(equations, nonzero_expressions)
        all_solutions.extend(answer)

        # Printing solutions
        print("...there are", len(answer), "solutions.")
        if len(answer) > 0:
          num_sol_to_print = min(len(answer), max_num_sol_to_print)
          print("\nFor example, here are", num_sol_to_print, "solutions:\n")
          for i in range(num_sol_to_print):
            pretty_print_sub(answer[i])
            print()
          print("There are", len(answer)-num_sol_to_print, "more solutions.\n")
        print()
        sleep(1)
